Magnetic circular dichroism within the Algebraic Diagrammatic Construction scheme of the polarisation propagator up to third order

We present an implementation of the B term of Magnetic Circular Dichroism within the Algebraic Diagrammatic Construction (ADC) scheme of the polarization propagator and its Intermediate State Representation. As illustrative results, the MCD spectra of the ADC variants ADC(2), ADC(2)-x and ADC(3) of the molecular systems uracil, 2-thiouracil, 4-thiouracil, purine, hypoxanthine, 1,4-naphthoquinone, 9,10-anthraquinone and 1-naphthylamine, are computed and compared with results obtained using the Coupled-Cluster Singles and Approximate Doubles (CC2) method, literature TD-DFT results as well as with available experimental data.

==> Figures/MCD_plot_Ur_pannels_CC2_ADC2_shift.py <==
#!/usr/bin/env python

import sys,os        #Imports operative system tools like "grep". In this particular example
from numpy import *  #Numerical module of python
import pylab         #Python plotting module
import matplotlib.pyplot as plt
import math
from numpy import *
cwd = os.getcwd()
import numpy as np
#from scipy.interpolate import interp1d
#from interpolate import spline
#Here you need do specify the colomns for TranFreq and Os in your files
########################################################################
columnForFreq = 4						       #
columnForOs =  6						       #
########################################################################

#getting data from txt
def get_two_array(filename):
	tranFreq_au = []
	oscStr =[]#Oscilator Strate
	with open(filename) as f:
		lines = f.readlines()
		for l in lines:
			linessp = l.split('\t')
			#print linessp[0]
			if linessp==[]:
	    			continue
			if linessp[0]=='name':
				coolname=linessp[1]
			if linessp[0]!='name':
				tranFreq_au.append(float(linessp[columnForFreq])) 
				oscStr.append(float(linessp[columnForOs])) 
	return tranFreq_au, oscStr, coolname

#make arr to plot
def Make_Sigma_and_Omega_MCD(tranFreq_au, oscStr):
	#!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!Graph!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
	# make value of Omega i.e. x
	Sigmatot=[]
	Omega=[] #Omega au
	Omegastart = min(tranFreq_au)-0.03 #au
	Omegafinal = max(tranFreq_au)+0.03 #au
	count=Omegastart
	while (count < Omegafinal):
		Omega.append(count)
		count = count + 0.0001
		Sigmatot.append(0.0000) #fill sigmatot by zeros

	#getting sigmatot i.e.y
	#Gamma=0.001#au
	for l in range(len(tranFreq_au)):
		for i in range(len(Omega)):
			g=(Gamma/math.pi)/((tranFreq_au[l]-Omega[i])**2 + (Gamma)**2)#[1/au] (FWHM) 
#			sig=Omega[i] * g * 1.5 * (oscStr[l]/(tranFreq_au[l])) # atomic units 
			sig= (5.98442/1000)  * Omega[i] * g * oscStr[l] # deltaE 
			Sigmatot[i]=Sigmatot[i]+sig

	return Sigmatot, Omega

def Make_Sigma_and_Omega_OPA(tranFreq_au, oscStr):
	#!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!Graph!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!

	# make value of Omega i.e. x
	Sigmatot=[]
	Omega=[] #Omega au
	Omegastart = min(tranFreq_au)-0.03 #au
	Omegafinal = max(tranFreq_au)+0.03 #au
	count=Omegastart
	while (count < Omegafinal):
		Omega.append(count)
		count = count + 0.0001
		Sigmatot.append(0.0000) #fill sigmatot by zeros

	#getting sigmatot i.e.y
	#Gamma=0.001#au
	for l in range(len(tranFreq_au)):
		for i in range(len(Omega)):
			g=(Gamma/math.pi)/((tranFreq_au[l]-Omega[i])**2 + (Gamma)**2)#[1/au] (FWHM) 
			sig=703.301 * Omega[i] * g * 1.5 * (oscStr[l]/(tranFreq_au[l]))/1000 #JUST FACTOR
			Sigmatot[i]=Sigmatot[i]+sig

	return Sigmatot, Omega

def align_yaxis_np(ax1, ax2):
    """Align zeros of the two axes, zooming them out by same ratio"""
    axes = np.array([ax1, ax2])
    extrema = np.array([ax.get_ylim() for ax in axes])
    tops = extrema[:,1] / (extrema[:,1] - extrema[:,0])
    # Ensure that plots (intervals) are ordered bottom to top:
    if tops[0] > tops[1]:
        axes, extrema, tops = [a[::-1] for a in (axes, extrema, tops)]

    # How much would the plot overflow if we kept current zoom levels?
    tot_span = tops[1] + 1 - tops[0] 

    extrema[0,1] = extrema[0,0] + tot_span * (extrema[0,1] - extrema[0,0])
    extrema[1,0] = extrema[1,1] + tot_span * (extrema[1,0] - extrema[1,1])
    [axes[i].set_ylim(*extrema[i]) for i in range(2)]

# make picture of two graphes
def graph(Sigmatot_B, Omega_B,Sigmatot_A, Omega_A, tranFreq_B, oscStr_B,tranFreq_A, oscStr_A,tranFreq_C, oscStr_C):

#	Sigmatot_B,Omega_B,   ADC2
#	Sigmatot_A,Omega_A,   CC2
       
	#fig, ax1 = plt.subplots(figsize=(7.05,5))
        #ax2 = ax1.twinx()
	#ax1.set_ylim(-1.8, 1.8)
	#ax2.set_ylim(-50., 50.)
	#ax1.set_xlim(155.0, 320.0)
        #ax1.set_yticks([-60,-40,-23.51,-20,0,10.86,20,40,60])
        #ax1.set_xticks([0.10,0.111,0.12,0.14,0.16,0.18,0.20,0.22,0.2278])
        #ax2.set_yticks([-1,0,1])
        #a = np.arange(start=0.12, stop=0.26, step=0.02)
        #ax1.set_xticks(a)
        #align_yaxis_np(ax1,ax2)



        '''
	#no shift
	for i in range(len(tranFreq_E)):# au to nm
		tranFreq_E[i] = 45.56337117/tranFreq_E[i]	
	for i in range(len(Omega_E)):# au to nm
		Omega_E[i] = 45.56337117/Omega_E[i]
        
        for i in range(len(tranFreq_F)):# au to nm
		tranFreq_F[i] = 45.56337117/tranFreq_F[i]	
	for i in range(len(Omega_F)):# au to nm
		Omega_F[i] = 45.56337117/Omega_F[i]	
	
        for i in range(len(tranFreq_B)):# au to nm
		tranFreq_B[i] = 45.56337117/tranFreq_B[i]	
	for i in range(len(Omega_B)):# au to nm
		Omega_B[i] = 45.56337117/Omega_B[i]
	
        for i in range(len(tranFreq_A)):# au to nm
		tranFreq_A[i] = 45.56337117/tranFreq_A[i]	
	for i in range(len(Omega_A)):# au to nm
		Omega_A[i] = 45.56337117/Omega_A[i]	
	
        '''
        #B   ADC2 MCD
        #A   CC2  MCD
        #E   CC2  OPA
        #F   ADC2 OPA
        
        #shift
	for i in range(len(tranFreq_E)):# CC2 OPA 
		tranFreq_E[i] = 45.56337117/tranFreq_E[i] + 23.5263 	
	for i in range(len(Omega_E)):
		Omega_E[i] = 45.56337117/Omega_E[i] + 23.5263
	
        for i in range(len(tranFreq_F)):# ADC2 OPA 
		tranFreq_F[i] = 45.56337117/tranFreq_F[i] + 19.2024 	
	for i in range(len(Omega_F)):
		Omega_F[i] = 45.56337117/Omega_F[i] + 19.2024
	
        for i in range(len(tranFreq_B)):# ADC2 MCD
		tranFreq_B[i] = 45.56337117/tranFreq_B[i] + 19.20241 	
	for i in range(len(Omega_B)):
		Omega_B[i] = 45.56337117/Omega_B[i]  + 19.20241
	
        for i in range(len(tranFreq_A)):# CC2 MCD
		tranFreq_A[i] = 45.56337117/tranFreq_A[i] + 23.5263	
	for i in range(len(Omega_A)):
		Omega_A[i] = 45.56337117/Omega_A[i] + 23.5263	



	fig, ((ax1, ax2), (ax3, ax4)) = plt.subplots(2, 2,figsize=(12,9))
        ax1sub = ax1.twinx()
        ax2sub = ax2.twinx()
        ax3sub = ax3.twinx()
        ax4sub = ax4.twinx()
        
        #align_yaxis_np(ax1,ax1sub) #CC2  MCD
        #align_yaxis_np(ax2,ax2sub) #ADC2 MCD
        #align_yaxis_np(ax3,ax3sub) #ADC2 OPA
        #align_yaxis_np(ax4,ax4sub) #CC2  OPA

        ax1.plot(Omega_A, Sigmatot_A,color='blue' )#CC2  MCD
        ax2.plot(Omega_B, Sigmatot_B,color='blue' )#ADC2 MCD
        ax3.plot(Omega_E, Sigmatot_E,color='blue' )#CC2  OPA
        ax4.plot(Omega_F, Sigmatot_F,color='blue' )#ADC2 OPA


        
        ax1.plot(tranFreq_C, oscStr_C,color='black' )
        ax2.plot(tranFreq_C, oscStr_C,color='black' )
        ax3.plot(tranFreq_D, oscStr_D,color='black' )
        ax4.plot(tranFreq_D, oscStr_D,color='black' )
        
        ax1.text(0.75, 0.95, 'RICC2',fontsize=15,bbox={'facecolor': 'gray', 'alpha': .4, 'pad': 5}, horizontalalignment='left',verticalalignment='top', transform=ax1.transAxes)
        ax2.text(0.75, 0.95, 'ADC(2)',fontsize=15,bbox={'facecolor': 'gray', 'alpha': .4, 'pad': 5}, horizontalalignment='left',verticalalignment='top', transform=ax2.transAxes)
        ax3.text(0.75, 0.95, 'RICC2',fontsize=15,bbox={'facecolor': 'gray', 'alpha': .4, 'pad': 5}, horizontalalignment='left',verticalalignment='top', transform=ax3.transAxes)
        ax4.text(0.75, 0.95, 'ADC(2)',fontsize=15,bbox={'facecolor': 'gray', 'alpha': .4, 'pad': 5}, horizontalalignment='left',verticalalignment='top', transform=ax4.transAxes)
        
        ax1.axhline(y=0.0, color='grey', linestyle='-',linewidth=0.5)
        ax2.axhline(y=0.0, color='grey', linestyle='-',linewidth=0.5)

        ax1sub.vlines(tranFreq_A, 0.0, oscStr_A, linestyles='-', linewidth=2.0, color='red')
        ax1sub.plot(tranFreq_A, oscStr_A, marker="D", linestyle="", alpha=0.9999, color="r",markersize=3)
        ax2sub.vlines(tranFreq_B, 0.0, oscStr_B, linestyles='-', linewidth=2.0, color='red')
        ax2sub.plot(tranFreq_B, oscStr_B, marker="D", linestyle="", alpha=0.9999, color="r",markersize=3)
        ax3sub.vlines(tranFreq_E, 0.0, oscStr_E, linestyles='-', linewidth=2.0, color='red')
        ax3sub.plot(tranFreq_E, oscStr_E, marker="D", linestyle="", alpha=0.9999, color="r",markersize=3)
        ax4sub.vlines(tranFreq_F, 0.0, oscStr_F, linestyles='-', linewidth=2.0, color='red')
        ax4sub.plot(tranFreq_F, oscStr_F, marker="D", linestyle="", alpha=0.9999, color="r",markersize=3)

        ax1.set_ylim(-1.5, 2.5)
        ax2.set_ylim(-1.5, 2.5)
        ax3.set_ylim(0.0, 35.0)
        ax4.set_ylim(0.0, 35.0)
        
        ax1sub.set_ylim(-30., 45.)
	ax2sub.set_ylim(-30., 45.)
	ax3sub.set_ylim(0., .6)
	ax4sub.set_ylim(0., .6)
        
        ax1.set_xlim(175.0, 290.0)
        ax2.set_xlim(175.0, 290.0)
        ax3.set_xlim(175.0, 290.0)
        ax4.set_xlim(175.0, 290.0)
        
        ax1sub.set_xlim(175.0, 290.0)
        ax2sub.set_xlim(175.0, 290.0)
        ax3sub.set_xlim(175.0, 290.0)
        ax4sub.set_xlim(175.0, 290.0)
        
        ax1.set_xticks([180,200,220,240,260,280])	
        ax2.set_xticks([180,200,220,240,260,280])	
        ax3.set_xticks([180,200,220,240,260,280])	
        ax4.set_xticks([180,200,220,240,260,280])	

        ax1.set_yticks([-1,0,1,2])	
        ax2.set_yticks([-1,0,1,2])	
        ax3.set_yticks([10,20,30])	
        ax4.set_yticks([10,20,30])	
	
        align_yaxis_np(ax1,ax1sub)
        align_yaxis_np(ax3,ax3sub)
        
        align_yaxis_np(ax2,ax2sub)
        align_yaxis_np(ax4,ax4sub)
        
        ax1sub.set_yticks([-20,0,20,40])	
        ax2sub.set_yticks([-20,0,20,40])	
        ax3sub.set_yticks([0.1,0.3,0.5])	
        ax4sub.set_yticks([0.1,0.3,0.5])	
        

        ax1.set_xticks([180,200,220,240,260,280])	
        ax2.set_xticks([180,200,220,240,260,280])	
        ax3.set_xticks([180,200,220,240,260,280])	
        ax4.set_xticks([180,200,220,240,260,280])	

        #def get_eV(Omega):
        #    for i in range(len(Omega)):
        #        Omega[i] = 1239.842/Omega[i]
        #    return Omega
        #
        #print Omega_A[0]        
        # 
        #get_eV(Omega_A)
        #print Omega_A[0]        

        ################get eV on the top scale
        ax1top = ax1.twiny()
        ax2top = ax2.twiny()
        ax3top = ax3.twiny()
        ax4top = ax4.twiny()
        
        def get_eV(nm):
            return 1239.84193/nm
        
        # get the primary axis x tick locations in plot units
        ax1xtickloc = ax1.get_xticks()
        ax2xtickloc = ax2.get_xticks()
        ax3xtickloc = ax3.get_xticks()
        ax4xtickloc = ax4.get_xticks()

        # set the second axis ticks to the same locations
        ax1top.set_xticks(ax1xtickloc)
        ax2top.set_xticks(ax2xtickloc)
        ax3top.set_xticks(ax3xtickloc)
        ax4top.set_xticks(ax4xtickloc)
        
        ax1x2labels = ['{:.3g}'.format(x) for x in get_eV(ax1xtickloc)] 
        ax2x2labels = ['{:.3g}'.format(x) for x in get_eV(ax2xtickloc)] 
        ax3x2labels = ['{:.3g}'.format(x) for x in get_eV(ax3xtickloc)] 
        ax4x2labels = ['{:.3g}'.format(x) for x in get_eV(ax4xtickloc)] 
        
        ax1top.set_xticklabels(ax1x2labels)
        ax2top.set_xticklabels(ax2x2labels)
        ax3top.set_xticklabels(ax3x2labels)
        ax4top.set_xticklabels(ax4x2labels)
        # force the bounds to be the same
        ax1top.set_xlim(ax1.get_xlim()) 
        ax2top.set_xlim(ax2.get_xlim()) 
        ax3top.set_xlim(ax3.get_xlim()) 
        ax4top.set_xlim(ax4.get_xlim()) 
        
        # hide labels ticks
        ax1sub.set_yticklabels([])
        ax3sub.set_yticklabels([])
        ax3top.set_xticklabels([])
        ax4top.set_xticklabels([])
        ax2.set_yticklabels([])
        ax4.set_yticklabels([])
        ax1.set_xticklabels([])
        ax2.set_xticklabels([])
        
        plt.subplots_adjust(wspace=0.01)
        plt.subplots_adjust(hspace=0.02)
        
        ax1.tick_params(axis='both',labelsize=12)
        ax2.tick_params(axis='both',labelsize=12)
        ax3.tick_params(axis='both',labelsize=12)
        ax4.tick_params(axis='both',labelsize=12)
        
        ax1sub.tick_params(axis='both',labelsize=12)
        ax2sub.tick_params(axis='both',labelsize=12)
        ax3sub.tick_params(axis='both',labelsize=12)
        ax4sub.tick_params(axis='both',labelsize=12)
        
        ax1top.tick_params(axis='both',labelsize=12)
        ax2top.tick_params(axis='both',labelsize=12)
        ax3top.tick_params(axis='both',labelsize=12)
        ax4top.tick_params(axis='both',labelsize=12)
	

        fig.text(0.5, 0.01,  'Photon wavelength, $\lambda$ [nm]', ha='center',fontsize=18)
        fig.text(0.5, 0.95,  'Photon frequency, $\omega$ [eV]', ha='center',fontsize=18)
        fig.text(0.04, 0.7, r'$\Delta\epsilon$ [M$^{-1}$cm$^{-1}$T$^{-1}$]', va='center', rotation='vertical',fontsize=18)
        fig.text(0.04, 0.3,r'$\epsilon$ [M$^{-1}$cm$^{-1}$]', va='center', rotation='vertical',fontsize=18)
        fig.text(0.96, 0.77, '$-\mathfrak{B}$ term [au]', ha='center', rotation='vertical',fontsize=18)
        fig.text(0.96, 0.37,r'$f$  [unitless]', ha='center', rotation='vertical',fontsize=18)
        
        pylab.savefig('Uracil_CC2_ADC2_shift'+'.png', format='png', dpi=200)
        pylab.savefig('Uracil_CC2_ADC2_shift'+'.pdf', format='pdf', dpi=200)
	pylab.show()
	return 0

au2eV=27.2114
eV2au=1/27.2114
Gamma=4.556e-03 #au
tranFreq_eV_B=[]
tranFreq_eV_A=[]
oscStr_B_scal=[]

filename1 = 'Ur_MCD_adc2.data'  # ADC2 MCD
filename2 = 'Ur_MCD_cc2.data'   # CC2  MCD
filename3 = 'Ur_exp_MCD.data'   # exp  MCD
filename4 = 'Ur_exp_OPA.data'   # exp  OPA 
filename5 = 'Ur_OPA_cc2.data'   # CC2  OPA
filename6 = 'Ur_OPA_adc2.data'  # ADC2 OPA 

tranFreq_B, oscStr_B, Name_B = get_two_array(filename1) # ADC2 MCD 
tranFreq_A, oscStr_A, Name_A = get_two_array(filename2) # CC2  MCD
tranFreq_C, oscStr_C, Name_C = get_two_array(filename3) # exp  MCD

tranFreq_D, oscStr_D, Name_D = get_two_array(filename4) # exp  OPA 
tranFreq_E, oscStr_E, Name_E = get_two_array(filename5) # CC2  OPA 
tranFreq_F, oscStr_F, Name_F = get_two_array(filename6) # ADC2 OPA 

Sigmatot_B, Omega_B = Make_Sigma_and_Omega_MCD(tranFreq_B, oscStr_B) # ADC2 MCD
Sigmatot_A, Omega_A = Make_Sigma_and_Omega_MCD(tranFreq_A, oscStr_A) # CC2  MCD

Sigmatot_E, Omega_E = Make_Sigma_and_Omega_OPA(tranFreq_E, oscStr_E) # CC2  OPA
Sigmatot_F, Omega_F = Make_Sigma_and_Omega_OPA(tranFreq_F, oscStr_F) # ADC2 OPA


for i in range(len(oscStr_C)):
	oscStr_C[i]=oscStr_C[i]/3298.0/4.95 #data taken from Voelterso 

for i in range(len(oscStr_D)):# just factor
        oscStr_D[i]=oscStr_D[i]/1000.0

graph(Sigmatot_B, Omega_B, Sigmatot_A, Omega_A, tranFreq_B, oscStr_B,tranFreq_A, oscStr_A,tranFreq_C, oscStr_C)

